PennyLane: Automatic differentiation of hybrid quantum-classical computations

PennyLane is a Python 3 software framework for differentiable programming of quantum computers. The library provides a unified architecture for near-term quantum computing devices, supporting both qubit and continuous-variable paradigms. PennyLane's core feature is the ability to compute gradients of variational quantum circuits in a way that is compatible with classical techniques such as backpropagation. PennyLane thus extends the automatic differentiation algorithms common in optimization and machine learning to include quantum and hybrid computations. A plugin system makes the framework compatible with any gate-based quantum simulator or hardware. We provide plugins for hardware providers including the Xanadu Cloud, Amazon Braket, and IBM Quantum, allowing PennyLane optimizations to be run on publicly accessible quantum devices. On the classical front, PennyLane interfaces with accelerated machine learning libraries such as TensorFlow, PyTorch, JAX, and Autograd. PennyLane can be used for the optimization of variational quantum eigensolvers, quantum approximate optimization, quantum machine learning models, and many other applications.

==> code/class_node.py <==
# Classical node
def cost(x):
    return (A_s(x)-A_hw(x))**2

opt = qml.GradientDescentOptimizer()

x = np.array([0.1, 0.2], requires_grad=True)
for i in range(10):
    x = opt.step(cost, x)



==> code/compile.py <==
@qml.qnode(dev)
@qml.transforms.commute_controlled(direction="left")
@qml.transforms.merge_rotations(atol=1e-6)
@qml.transforms.cancel_inverses
def circuit(x, y, z):
    qml.RX(x, wires=0)
    qml.RY(y, wires=0)
    qml.CNOT(wires=[0, 1])
    qml.RZ(x, wires=1)
    qml.RZ(-z, wires=0)
    return qml.expval(qml.PauliY(1))



==> code/grad.py <==
>>> from pennylane import numpy as np
>>> x = np.array([0.4, 0.1], requires_grad=True)
>>> g1 = qml.grad(circuit1)
>>> print(g1(x))
[-0.38747287, -0.09195267]
>>> j2 = qml.jacobian(circuit2)
>>> print(j2(x))
[[-0.38941834 -0.        ]
 [ 0.71020641  0.16854179]]


==> code/metric_tensor.py <==
dev = qml.device("default.qubit", wires=3)

@qml.qnode(dev)
def circuit(weights):
    qml.RX(weights[0], wires=0)
    qml.RY(weights[1], wires=0)
    qml.CNOT(wires=[0, 1])
    qml.RZ(weights[2], wires=1)
    qml.RZ(weights[3], wires=0)
    return qml.expval(qml.PauliY(1))

weights = np.array([0.1, 0.2, 0.4, 0.5], requires_grad=True)

# apply the transform
mt_fn = qml.metric_tensor(circuit)

# compute the metric tensor
mt_fn(weights)

# calculate the gradient of the norm
def norm(x):
    return np.linalg.norm(mt_fn(x))

qml.grad(norm)(weights)


==> code/multi_exp.py <==
dev2 = qml.device('default.qubit', wires=2)

@qml.qnode(dev2)
def circuit2(x):
    qml.RX(x[0], wires=0)
    qml.CNOT(wires=[0,1])
    qml.RY(x[1], wires=1)
    return qml.expval(qml.PauliZ(0)), qml.var(qml.PauliZ(1))


==> code/multiple_devices.py <==
import pennylane as qml

# Create devices
sim = qml.device("qiskit.aer", wires=1)
hardware = qml.device("qiskit.ibm", backend="ibmqx5" wires=1)

# Define quantum circuits
def circuitA(x):
    qml.RX(x[0], wires=0)
    qml.RY(x[1], wires=0)
    return qml.expval(qml.PauliZ(0))

def circuitB(x):
    qml.RY(x[0], wires=0)
    qml.RX(x[1], wires=0)
    return qml.expval(qml.PauliZ(0))

# QNode running Circuit A on simulator
A_s = qml.QNode(circuitA, sim)

# QNode running Circuit A on hardware
A_hw = qml.QNode(circuitA, hardware)

# QNode running Circuit B on hardware
B_hw = qml.QNode(circuitB, hardware)


==> code/qchem.py <==
import pennylane as qml
from pennylane import numpy as np

symbols = ['H', 'H']
geometry = np.array([0.0, 0.0, 0.0, 0.0, 0.0, 1.3888])

H, qubits = qml.qchem.molecular_hamiltonian(
    symbols,
    geometry,
    charge=0,
    mult=1,
    basis='sto-3g'
)


==> code/qml.py <==
def loss(labels, predictions):
   # Compute loss
   ...

def regularizer(weights, bias):
   # Compute regularization penalty
   ...

def statepreparation(x):
    # Encode x into the quantum state
    ...

def layer(W):
    # Layer of the model
    ...

def circuit3(x, weights):
    # Encode input x into quantum state
    statepreparation(x)
    # Execute layers
    for W in weights:
        layer(W)
    return ... # Return expectation(s)

def model(x, weights, bias):
    weights = weights[0]
    bias = weights[1]
    return circuit3(x, weights) + bias

def cost(weights, bias, X, Y):
    # Compute prediction for each input 
    preds = [model(x, weights, bias) for x in X]
    # Compute the cost
    loss = loss(Y, preds)
    regul = regularizer(weights, bias)
    return loss + 0.01 * regul


==> code/qml2.py <==
# Training inputs
X = np.array(..., requires_grad=False)
# Training targets
Y = np.array(..., requires_grad=False) 

# Create optimizer
opt = qml.AdamOptimizer(0.005, beta1=0.9, beta2=0.9)

# Initialize weights
n_layers = ...
n_gates = ...
weights = np.random.randn(n_layers, n_gates, requires_grad=True)
bias = np.array(0., requires_grad=True)

# Train the model
for i in range(50):
    weights, bias, _, _ = opt.step(cost, weights, bias, X, Y)


==> code/qubit_rotation.py <==
import pennylane as qml
from pennylane import numpy as np

# Create device
dev = qml.device('default.qubit', wires=1)

# Quantum node
@qml.qnode(dev)
def circuit1(weights):
    qml.RX(weights[0], wires=0)
    qml.RY(weights[1], wires=0)
    return qml.expval(qml.PauliZ(0))

# Create optimizer
opt = qml.GradientDescentOptimizer(0.25)

# Set initial weights
weights = np.array([0.1, 0.2], requires_grad=True)

# Optimize circuit output
for i in range(30):
    weights, cost = opt.step_and_cost(circuit1, weights)
    print(f"Step {i}: cost: {cost}")


==> code/toy_example.py <==
import pennylane as qml
from pennylane import expval

# Create backend to run the quantum node
dev = qml.device('default.qubit', wires=1)

# Define quantum node
@qml.qnode(dev)
def circuit(var):
    qml.RX(var, wires=0)
    return expval(qml.PauliZ(0))

# Define classical node/cost
def cost(var):
    return var[0] * circuit(var[1])

# Update initial variable
opt = qml.GradientDescentOptimizer()
var_new = opt.step(cost, var=[0.1, 0.2])

